Efficient and Effective Tree-based and Neural Learning to Rank

This monograph takes a step towards promoting the study of efficiency in the era of neural information retrieval by offering a comprehensive survey of the literature on efficiency and effectiveness in ranking, and to a limited extent, retrieval. This monograph was inspired by the parallels that exist between the challenges in neural network-based ranking solutions and their predecessors, decision forest-based learning to rank models, as well as the connections between the solutions the literature to date has to offer. We believe that by understanding the fundamentals underpinning these algorithmic and data structure solutions for containing the contentious relationship between efficiency and effectiveness, one can better identify future directions and more efficiently determine the merits of ideas. We also present what we believe to be important research directions in the forefront of efficiency and effectiveness in retrieval and ranking.

==> figs/eet-loss.py <==
from pathlib import Path
import matplotlib as mpl
import matplotlib.pyplot as plt
import os
from absl import app
from absl import flags
import pandas as pd
import numpy as np

flags.DEFINE_string('output', None, 'Path to the output file')

FLAGS = flags.FLAGS



def main(_):
    output_dir = Path(FLAGS.output).parent
    os.makedirs(output_dir, exist_ok=True)

    mpl.rcParams['text.usetex'] = True
    mpl.rcParams['text.latex.preamble'] = r'\usepackage{amsmath,bm}'
    plt.rcParams.update({'font.size': 26})
    mpl.rcParams["figure.figsize"] = [10, 8]

    fig, ax = plt.subplots(dpi=100)

    x = np.linspace(0, 800, 80)

    plt.plot(x, 0.8 * np.ones(80), color='k', linestyle='--', label=r'\textsc{Constant}', linewidth=3)
    ax.plot(x,
            np.concatenate([np.ones(30),
                            np.zeros(50)], -1),
            c='maroon',
            linewidth=3,
            label=r'\textsc{Step}')

    ax.plot(x,
            np.concatenate([np.ones(30),
                            np.exp(np.linspace(0, np.log(0.2), 50))], -1),
            c='darkorange',
            linewidth=3,
            linestyle='-.',
            label=r'\textsc{Step + Decay}', alpha=0.8)

    ax.plot(x,
            np.exp(np.linspace(0, np.log(0.1), 80)),
            c='deepskyblue',
            linewidth=3,
            linestyle=':',
            label=r'\textsc{Decay}')

    ax.set_xlabel(r'\textsc{Ranking time (ms)}')
    ax.set_ylabel(r'\textsc{Efficiency}')
    ax.set_ylim(0., 1.3)

    ax.legend(loc='upper right', fontsize=24, ncol=1)

    plt.savefig(FLAGS.output)
    plt.close()


if __name__ == '__main__':
    app.run(main)

